Evaluating the Factuality of Large Language Models using Large-Scale Knowledge Graphs

The advent of Large Language Models (LLMs) has significantly transformed the AI landscape, enhancing machine learning and AI capabilities. Factuality issue is a critical concern for LLMs, as they may generate factually incorrect responses. In this paper, we propose GraphEval to evaluate an LLM's performance using a substantially large test dataset. Specifically, the test dataset is retrieved from a large knowledge graph with more than 10 million facts without expensive human efforts. Unlike conventional methods that evaluate LLMs based on generated responses, GraphEval streamlines the evaluation process by creating a judge model to estimate the correctness of the answers given by the LLM. Our experiments demonstrate that the judge model's factuality assessment aligns closely with the correctness of the LLM's generated outputs, while also substantially reducing evaluation costs. Besides, our findings offer valuable insights into LLM performance across different metrics and highlight the potential for future improvements in ensuring the factual integrity of LLM outputs. The code is publicly available at https://github.com/xz-liu/GraphEval.

==> delete_files.py <==

import os
import glob

# 定义要删除的文件类型
file_extensions = [
    "*.aux",
    "*.log",
    "*.synctex.gz",
    "*.toc",
    "*.bbl",
    "*.blg",
    "*.out",
    "*.lof",
    "*.lot",
    "*.fls",
    "*.fdb_latexmk"
]

def delete_latex_aux_files():
    deleted_files = []
    for ext in file_extensions:
        # 使用glob模块查找当前目录及子目录下的所有匹配文件
        for file in glob.glob(ext, recursive=True):
            try:
                os.remove(file)
                deleted_files.append(file)
                print(f"Deleted: {file}")
            except OSError as e:
                print(f"Error: {e.strerror} - {file}")
    
    # 打印删除文件总数
    print(f"\nTotal deleted files: {len(deleted_files)}")

if __name__ == "__main__":
    delete_latex_aux_files()

